Lattice-Code Multiple Access: Architecture and Efficient Algorithms

This paper studies a $K$-user lattice-code based multiple-access (LCMA) scheme. Each user equipment (UE) encode its message with a practical lattice code, where we suggest a $2^m$-ary \emph{ring code} with symbol-wise bijective mapping to $2^m$-PAM. The coded-modulated signal is spread with its designated signature sequence, and all $K$ UEs transmit simultaneously. The LCMA receiver choose some integer coefficients, computes the associated $K$ streams of \emph{integer linear combinations} (ILCs) of the UEs' messages, and then reconstruct all UEs' messages from these ILC streams. To execute this, we put forth new efficient LCMA \emph{soft detection} algorithms, which calculate the a posteriori probability of the ILC over the lattice. The complexity is of order no greater than $O(K)$, suitable for massive access of a large $K$. The soft detection outputs are forwarded to $K$ ring-code decoders, which employ $2^m$-ary belief propagation to recover the ILC streams. To identify the optimal integer coefficients of the ILCs, a new ``%\emph{bounded independent vectors problem}" (BIVP) is established. We then solve this BIVP by developing a new \emph{rate-constraint sphere decoding} algorithm, significantly outperforming existing LLL and HKZ lattice reduction methods. Then, we develop optimized signature sequences of LCMA using a new target-switching steepest descent algorithm. With our developed algorithms, LCMA is shown to support a significantly higher load of UEs and exhibits dramatically improved error rate performance over state-of-the-art multiple access schemes such as interleave-division multiple-access (IDMA) and sparse-code multiple-access (SCMA). The advances are achieved with just parallel processing and $K$ single-user decoding operations, avoiding the implementation issues of successive interference cancelation and iterative detection.

==> VisioandMatlabfigures/Plot_FER_MUMIMO_N8.m <==
clear;
close all;
SNR=9:17;
FER=[8.19e-1 8.09e-1 8.01e-1 8.1e-1 7.9e-1 7.7e-1 7.9e-1 8.0e-1 7.7e-1];
semilogy(SNR,FER,'k-s','LineWidth',1);
hold on;grid on;
%%%RC-SD%%
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):9.00,time:7.76,FE,BLE,64,1258, BER:4.10e-01, FER:1.00e+00, BLER:8.19e-01;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):10.00,time:12.07,FE,BLE,59,948, BER:1.53e-01, FER:4.61e-01, BLER:3.09e-01;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):11.00,time:24.60,FE,BLE,50,563, BER:3.66e-02, FER:1.56e-01, BLER:7.33e-02;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):12.00,time:3.90,FE,BLE,30,274, BER:1.53e-03, FER:8.05e-03, BLER:3.06e-03;

SNR=9:12;
FER=[8.19e-1 3.09e-1 7.33e-2 2.22e-3];
semilogy(SNR,FER,'k-^','LineWidth',1);

xlabel('Per-user SNR(dB)');ylabel('FER');
title('MU-MIMO Rayleigh Fading, N=8');

%%LLLboost%
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):12.00,time:0.55,FE,BLE,104,1627, BER:1.93e-01, FER:5.91e-01, BLER:3.85e-01;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):13.00,time:0.44,FE,BLE,100,1291, BER:4.80e-02, FER:1.79e-01, BLER:9.61e-02;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):14.00,time:0.46,FE,BLE,52,641, BER:1.00e-02, FER:3.92e-02, BLER:2.01e-02;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):15.00,time:0.46,FE,BLE,31,391, BER:2.20e-03, FER:8.39e-03, BLER:4.41e-03;
SNR=12:15;
FER=[3.85e-01 9.61e-02 2.01e-02 4.41e-3];
semilogy(SNR,FER,'k-o','LineWidth',1);

%%LLL%
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):14.00,time:0.35,FE,BLE,101,1426, BER:1.68e-01, FER:5.74e-01, BLER:3.38e-01;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):15.00,time:0.21,FE,BLE,104,1184, BER:6.70e-02, FER:2.83e-01, BLER:1.34e-01;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):16.00,time:0.19,FE,BLE,100,1131, BER:1.62e-02, FER:6.87e-02, BLER:3.24e-02;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):17.00,time:0.23,FE,BLE,32,340, BER:3.65e-03, FER:1.65e-02, BLER:7.32e-03;
SNR=14:17;
FER=[3.38e-01 1.34e-01 3.24e-02 7.32e-03];
semilogy(SNR,FER,'k-x','LineWidth',1);

legend('Iterative MMSE detection','LCMA(RC-SD)','LCMA(HKZ)','LCMA(LLL)');



%N:8,用户数:16,Block_size:480,Code_Rate:0.50,SNR(dB):2.00,time:0.62,FE,BLE,115,660, BER:1.61e-01, FER:8.98e-01, BLER:3.22e-01;
%N:8,用户数:16,Block_size:480,Code_Rate:0.50,SNR(dB):3.00,time:0.59,FE,BLE,106,338, BER:5.47e-02, FER:5.52e-01, BLER:1.10e-01;
%N:8,用户数:16,Block_size:480,Code_Rate:0.50,SNR(dB):4.00,time:0.72,FE,BLE,103,262, BER:1.31e-02, FER:1.65e-01, BLER:2.62e-02;
%N:8,用户数:16,Block_size:480,Code_Rate:0.50,SNR(dB):5.00,time:0.89,FE,BLE,52,85, BER:2.18e-03, FER:4.28e-02, BLER:4.37e-03;

SNR=2:5;
FER=[3.22e-1 1.1e-1 2.62e-2 4.37e-3];
semilogy(SNR,FER,'r-^','LineWidth',1);


SNR=5:12;
FER=[6.19e-1 6.09e-1 6.01e-1 6.1e-1 5.7e-1 5.9e-1 5.6e-1 5.8e-1];
semilogy(SNR,FER,'b-s','LineWidth',1);
%%%RC-SD%%
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):5.00,time:2.61,FE,BLE,105,1217, BER:2.72e-01, FER:9.38e-01, BLER:5.43e-01;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):6.00,time:3.81,FE,BLE,101,831, BER:1.18e-01, FER:5.74e-01, BLER:2.36e-01;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):7.00,time:3.90,FE,BLE,101,481, BER:1.52e-02, FER:1.32e-01, BLER:3.13e-02;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):8.00,time:5.88,FE,BLE,25,86, BER:1.76e-03, FER:2.03e-02, BLER:3.49e-03;
SNR=5:8;
FER=[5.43e-1 2.36e-1 3.13e-2 3.49e-3];
semilogy(SNR,FER,'b-^','LineWidth',1);

%%LLLboost%
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):6.00,time:0.61,FE,BLE,110,1439, BER:3.21e-01, FER:9.82e-01, BLER:6.42e-01;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):7.00,time:0.43,FE,BLE,108,1094, BER:1.90e-01, FER:7.50e-01, BLER:3.80e-01;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):8.00,time:0.28,FE,BLE,104,840, BER:4.69e-02, FER:2.32e-01, BLER:9.38e-02;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):9.00,time:0.25,FE,BLE,100,756, BER:7.25e-03, FER:3.83e-02, BLER:1.45e-02;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):10.00,time:0.25,FE,BLE,30,171, BER:7.12e-04, FER:4.99e-03, BLER:1.42e-03;
SNR=6:10;
FER=[6.42e-1 3.8e-1 9.38e-2 1.45e-2 1.42e-3];
semilogy(SNR,FER,'b-o','LineWidth',1);

%%LLL%
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):8.00,time:0.31,FE,BLE,108,1213, BER:2.37e-01, FER:8.44e-01, BLER:4.74e-01;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):9.00,time:0.21,FE,BLE,102,933, BER:1.12e-01, FER:4.90e-01, BLER:2.24e-01;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):10.00,time:0.16,FE,BLE,100,731, BER:3.01e-02, FER:1.64e-01, BLER:6.01e-02;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):11.00,time:0.13,FE,BLE,73,540, BER:7.11e-03, FER:3.93e-02, BLER:1.45e-02;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):12.00,time:0.13,FE,BLE,32,237, BER:8.46e-04, FER:4.58e-03, BLER:1.69e-03;
SNR=8:12;
FER=[4.74e-1 2.24e-1 6.01e-2 1.45e-2 1.69e-3];
semilogy(SNR,FER,'b-x','LineWidth',1);


==> VisioandMatlabfigures/Plot_FER_MUMIMO_N8_CommLett.m <==
clear;
close all;
SNR=9:17;
FER=[8.19e-1 8.09e-1 8.01e-1 8.1e-1 7.9e-1 7.7e-1 7.9e-1 8.0e-1 7.7e-1];
semilogy(SNR,FER,'k-s','LineWidth',0.8,'MarkerSize',7);
hold on;grid on;
%%%RC-SD%%
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):9.00,time:7.76,FE,BLE,64,1258, BER:4.10e-01, FER:1.00e+00, BLER:8.19e-01;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):10.00,time:12.07,FE,BLE,59,948, BER:1.53e-01, FER:4.61e-01, BLER:3.09e-01;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):11.00,time:24.60,FE,BLE,50,563, BER:3.66e-02, FER:1.56e-01, BLER:7.33e-02;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):12.00,time:3.90,FE,BLE,30,274, BER:1.53e-03, FER:8.05e-03, BLER:3.06e-03;

SNR=9:12;
FER=[8.19e-1 3.09e-1 7.33e-2 2.22e-3];
semilogy(SNR,FER,'k-^','LineWidth',0.8,'MarkerSize',7);

xlabel('Per-user SNR(dB)');ylabel('FER');
title('MU-MIMO Rayleigh Fading, N_R=8');

%%LLLboost%
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):12.00,time:0.55,FE,BLE,104,1627, BER:1.93e-01, FER:5.91e-01, BLER:3.85e-01;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):13.00,time:0.44,FE,BLE,100,1291, BER:4.80e-02, FER:1.79e-01, BLER:9.61e-02;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):14.00,time:0.46,FE,BLE,52,641, BER:1.00e-02, FER:3.92e-02, BLER:2.01e-02;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):15.00,time:0.46,FE,BLE,31,391, BER:2.20e-03, FER:8.39e-03, BLER:4.41e-03;
% SNR=12:15;
% FER=[3.85e-01 9.61e-02 2.01e-02 4.41e-3];
% semilogy(SNR,FER,'k-o','LineWidth',1);

%%LLL%
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):14.00,time:0.35,FE,BLE,101,1426, BER:1.68e-01, FER:5.74e-01, BLER:3.38e-01;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):15.00,time:0.21,FE,BLE,104,1184, BER:6.70e-02, FER:2.83e-01, BLER:1.34e-01;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):16.00,time:0.19,FE,BLE,100,1131, BER:1.62e-02, FER:6.87e-02, BLER:3.24e-02;
%N:8,用户数:24,Block_size:480,Code_Rate:0.50,SNR(dB):17.00,time:0.23,FE,BLE,32,340, BER:3.65e-03, FER:1.65e-02, BLER:7.32e-03;
% SNR=14:17;
% FER=[3.38e-01 1.34e-01 3.24e-02 7.32e-03];
% semilogy(SNR,FER,'k-x','LineWidth',1);

legend('Iterative message passing','Proposed LC-based scheme');



%N:8,用户数:16,Block_size:480,Code_Rate:0.50,SNR(dB):2.00,time:0.62,FE,BLE,115,660, BER:1.61e-01, FER:8.98e-01, BLER:3.22e-01;
%N:8,用户数:16,Block_size:480,Code_Rate:0.50,SNR(dB):3.00,time:0.59,FE,BLE,106,338, BER:5.47e-02, FER:5.52e-01, BLER:1.10e-01;
%N:8,用户数:16,Block_size:480,Code_Rate:0.50,SNR(dB):4.00,time:0.72,FE,BLE,103,262, BER:1.31e-02, FER:1.65e-01, BLER:2.62e-02;
%N:8,用户数:16,Block_size:480,Code_Rate:0.50,SNR(dB):5.00,time:0.89,FE,BLE,52,85, BER:2.18e-03, FER:4.28e-02, BLER:4.37e-03;

SNR=2:5;
FER=[3.22e-1 1.1e-1 2.62e-2 4.37e-3];
semilogy(SNR,FER,'r-^','LineWidth',0.8,'MarkerSize',7);

SNR=3:6;
FER=[4.22e-1 1.9e-1 7.62e-2 1.92e-2];
semilogy(SNR,FER,'r-s','LineWidth',0.8,'MarkerSize',7);

SNR=5:12;
FER=[6.19e-1 5.09e-1 4.01e-1 2.1e-1 1.4e-1 9.9e-2 7.6e-2 5.8e-2];
semilogy(SNR,FER,'b-s','LineWidth',0.8,'MarkerSize',7);
%%%RC-SD%%
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):5.00,time:2.61,FE,BLE,105,1217, BER:2.72e-01, FER:9.38e-01, BLER:5.43e-01;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):6.00,time:3.81,FE,BLE,101,831, BER:1.18e-01, FER:5.74e-01, BLER:2.36e-01;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):7.00,time:3.90,FE,BLE,101,481, BER:1.52e-02, FER:1.32e-01, BLER:3.13e-02;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):8.00,time:5.88,FE,BLE,25,86, BER:1.76e-03, FER:2.03e-02, BLER:3.49e-03;
SNR=5:8;
FER=[5.43e-1 2.36e-1 3.13e-2 3.49e-3];
semilogy(SNR,FER,'b-^','LineWidth',0.8,'MarkerSize',7);

%%LLLboost%
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):6.00,time:0.61,FE,BLE,110,1439, BER:3.21e-01, FER:9.82e-01, BLER:6.42e-01;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):7.00,time:0.43,FE,BLE,108,1094, BER:1.90e-01, FER:7.50e-01, BLER:3.80e-01;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):8.00,time:0.28,FE,BLE,104,840, BER:4.69e-02, FER:2.32e-01, BLER:9.38e-02;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):9.00,time:0.25,FE,BLE,100,756, BER:7.25e-03, FER:3.83e-02, BLER:1.45e-02;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):10.00,time:0.25,FE,BLE,30,171, BER:7.12e-04, FER:4.99e-03, BLER:1.42e-03;
% SNR=6:10;
% FER=[6.42e-1 3.8e-1 9.38e-2 1.45e-2 1.42e-3];
% semilogy(SNR,FER,'b-o','LineWidth',1);

%%LLL%
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):8.00,time:0.31,FE,BLE,108,1213, BER:2.37e-01, FER:8.44e-01, BLER:4.74e-01;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):9.00,time:0.21,FE,BLE,102,933, BER:1.12e-01, FER:4.90e-01, BLER:2.24e-01;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):10.00,time:0.16,FE,BLE,100,731, BER:3.01e-02, FER:1.64e-01, BLER:6.01e-02;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):11.00,time:0.13,FE,BLE,73,540, BER:7.11e-03, FER:3.93e-02, BLER:1.45e-02;
%N:8,用户数:20,Block_size:480,Code_Rate:0.50,SNR(dB):12.00,time:0.13,FE,BLE,32,237, BER:8.46e-04, FER:4.58e-03, BLER:1.69e-03;
% SNR=8:12;
% FER=[4.74e-1 2.24e-1 6.01e-2 1.45e-2 1.69e-3];
% semilogy(SNR,FER,'b-x','LineWidth',1);

